Similar Scores, Opposite Failures: Human Correction as an Instrument for Video Caption Evaluation

Video captioning models are increasingly evaluated with metrics designed for single-sentence image captions. We test whether those metrics recover human judgement on dense, multi-window video description, and find that they do not. Six frontier models captioned 196 short clips. Trained annotators post-edited every caption against a failure taxonomy fixed before annotation, once as a whole-clip overview and once window by window, and a quality-control reviewer checked each annotation, yielding 1,144 overview verdicts and 4,672 window verdicts. Reference-overlap metrics do not separate the captions reviewers accepted from those they rejected: BLEU-4 reaches an AUC of 0.510 and a CIDEr-style tf-idf cosine 0.528, and restricting references to reviewer corrections leaves BLEU-4 at 0.479 (95% CI 0.431-0.529), indistinguishable from chance. Review granularity changes what is detected. The same annotators record camera and shot errors on 2.7% of captions when reading the overview and on 12.8% when reading window by window, a 4.7x gap that holds across every robustness check we ran, on the mode most likely to need a near-total rewrite. Correct-overview rates span 54.1-72.7%, but only 4 of 15 pairwise gaps survive Bonferroni correction (5 after adjusting for reviewer and clip effects), and accuracy and derived severity order the models differently. Models with statistically indistinguishable accuracy have sharply different failure profiles, which no single scalar shows. We argue that caption evaluation should record what was wrong rather than only how often, and we report the taxonomy, the per-model profiles, the corpus properties that predict difficulty, and the code that regenerates every number in the paper.

==> anc/README.md <==
# VERA preprint: source and analysis

`vera.tex` is the arXiv source. Every number, table and figure is generated from
`../annotated_master.csv` (plus the raw platform exports and `../out/*.jsonl`) by the
scripts below. The captions, corrections and labels can be requested at
https://data.deccan.ai.

## Regenerate everything

```
cd paper/scripts
../../.venv/bin/python table1.py        # Table 1 -> build/table1.json             (~10 s)
../../.venv/bin/python paper_numbers.py # all other numbers -> build/numbers.json  (~20 s)
../../.venv/bin/python tables.py        # tables/*.tex
../../.venv/bin/python figures.py       # figures/*.pdf
```

Needs numpy, scipy and matplotlib (all in the project `.venv`).

Then compile from `paper/`:

```
pdflatex vera && bibtex vera && pdflatex vera && pdflatex vera
```

Or use tectonic: `tectonic -X compile --outdir build vera.tex`.

## Files

| Path | What it is |
|---|---|
| `vera.tex`, `refs.bib` | Paper source |
| `tables/*.tex` | Generated table bodies, `\input` by `vera.tex`; edit `scripts/tables.py`, not these |
| `figures/*.pdf` | Generated figures; edit `scripts/figures.py` |
| `build/numbers.json`, `build/table1.json` | Every computed value, for checking prose against data |
| `data/audio_levels.json` | ffmpeg `volumedetect` output for the 57 source files with an audio track (cited in Limitations) |
| `build/arxiv.tar.gz` | Upload bundle: tex, bbl, tables, figures, and the scripts as ancillary files |


==> anc/scripts/figures.py <==
"""Figures for the paper, drawn from build/numbers.json (run paper_numbers.py first)."""
from __future__ import annotations

import json

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt  # noqa: E402
import numpy as np  # noqa: E402

import vera_data as V  # noqa: E402

N = json.load(open(V.PAPER / "build/numbers.json"))
OUT = V.PAPER / "figures"
ORDER, SHORT = V.ORDER, V.SHORT

INK, INK2, MUTED, GRID = "#0b0b0b", "#52514e", "#8a8880", "#e6e4df"
BLUE, ORANGE, RED, CONTEXT = "#2a78d6", "#eb6834", "#e34948", "#c4c2ba"
plt.rcParams.update({
    "font.family": "DejaVu Sans", "font.size": 8, "axes.edgecolor": MUTED, "axes.labelcolor": INK2,
    "xtick.color": INK2, "ytick.color": INK2, "axes.spines.top": False, "axes.spines.right": False,
    "axes.grid": True, "grid.color": GRID, "grid.linewidth": 0.6, "axes.axisbelow": True,
    "legend.frameon": False, "pdf.fonttype": 42, "savefig.bbox": "tight", "savefig.pad_inches": 0.02,
})


def save(fig, name):
    fig.savefig(OUT / f"{name}.pdf")
    plt.close(fig)


# Figure 1 -- intervention rate under stricter evidence thresholds (Table 2, all reviewed captions)
t2 = N["table2"]["full"]
fig, ax = plt.subplots(figsize=(5.6, 2.5))
xs = np.arange(4)
hl = {"Gemini 3.1 Pro": ORANGE, "Qwen3.8-27B": BLUE}
for m in ORDER:
    c = hl.get(m, CONTEXT)
    ax.plot(xs, t2[m], color=c, lw=2 if m in hl else 1.4, marker="o", ms=4, zorder=3 if m in hl else 2)
ends = sorted(((t2[m][3], m) for m in ORDER), reverse=True)
ypos, last = {}, None
for v, m in ends:  # de-collide end labels
    y = v if last is None else min(v, last - 2.9)
    ypos[m], last = y, y
for m in ORDER:
    ax.text(3.08, ypos[m], f"{m}  {t2[m][3]:.1f}", va="center", fontsize=7, color=INK if m in hl else INK2)
ax.set_xticks(xs, ["any edit", "≥3 words", "≥6 words", "≥16 words"])
ax.set_xlim(-0.1, 4.3)
ax.set_ylim(0, 50)
ax.set_ylabel("captions rejected (%)")
ax.annotate("Gemini 27.7 vs 27B 27.6", xy=(2, 27.7), xytext=(1.35, 41), fontsize=7, color=INK2,
            arrowprops=dict(arrowstyle="-", color=MUTED, lw=0.6))
save(fig, "fig1_threshold")

# Figure 2 -- detection by review granularity (Table 3)
g = N["granularity"]
labels = {"Camera / shot misunderstanding": "Camera / shot", "Temporal / order error": "Temporal / order",
          "Unsupported inference": "Unsupported inference", "Important omission": "Important omission",
          "Factual error": "Factual error"}
order = ["Camera / shot misunderstanding", "Temporal / order error", "Unsupported inference", "Important omission", "Factual error"]
fig, ax = plt.subplots(figsize=(5.6, 2.1))
for i, mo in enumerate(order):
    a, b, r = g[mo]["overview"], g[mo]["segment"], g[mo]["ratio"]
    y = len(order) - 1 - i
    cam = mo.startswith("Camera")
    ax.plot([a, b], [y, y], color=BLUE if cam else CONTEXT, lw=2.2 if cam else 1.6, zorder=2)
    ax.scatter([a], [y], s=28, facecolor="white", edgecolor=INK2, lw=1, zorder=3)
    ax.scatter([b], [y], s=28, color=BLUE, zorder=3)
    ax.text(b + 0.8, y, f"{a:.1f} → {b:.1f}", va="center", fontsize=7, color=INK2)
    ax.text(51, y, f"{r:.1f}×", va="center", ha="right", fontsize=8, color=INK, fontweight="bold" if cam else "normal")
ax.set_yticks(range(len(order)), [labels[m] for m in order][::-1])
ax.set_xlim(0, 52)
ax.set_xticks(range(0, 45, 10))
ax.set_xlabel("captions carrying the mode (%)   ○ overview pass   ● window pass")
ax.grid(axis="y", visible=False)
save(fig, "fig2_granularity")

# Figure 3 -- rejected windows in four-window captions vs independence
fw = N["four_window"]
fig, ax = plt.subplots(figsize=(5.6, 2.0))
k = np.arange(5)
ax.bar(k - 0.19, fw["observed"], 0.36, color=BLUE, label="observed")
ax.bar(k + 0.19, fw["expected_by_model"], 0.36, color=CONTEXT, label="independent windows (per-model rate)")
for x, v in zip(k, fw["observed"]):
    ax.text(x - 0.19, v + 2, str(v), ha="center", fontsize=7, color=INK)
for x, v in zip(k, fw["expected_by_model"]):
    ax.text(x + 0.19, v + 2, f"{v:.0f}", ha="center", fontsize=7, color=INK2)
ax.set_xticks(k)
ax.set_xlabel("rejected windows in a four-window caption")
ax.set_ylabel("captions")
ax.legend(loc="upper right", fontsize=7)
ax.grid(axis="x", visible=False)
save(fig, "fig3_clustering")

# Figure 4 -- mode incidence per model with 95% intervals (Table 6)
t6 = N["table6"]["full"]
cols = ["Factual error", "Important omission", "Camera / shot", "Unsupported inference", "Temporal / order", "Segmentation"]
fig, axs = plt.subplots(2, 3, figsize=(6.0, 3.3), sharey=True)
for ax, col in zip(axs.flat, cols):
    vals = [t6[m][col] for m in ORDER]
    ns = [t6[m]["n"] for m in ORDER]
    lo, hi = [], []
    for v, n in zip(vals, ns):
        a, b = V.A.clopper_pearson(round(v * n / 100), n)
        lo.append(v - 100 * a)
        hi.append(100 * b - v)
    worst = int(np.argmax(vals))
    ax.bar(range(6), vals, 0.62, color=[RED if i == worst else BLUE for i in range(6)])
    ax.errorbar(range(6), vals, yerr=[lo, hi], fmt="none", ecolor=INK2, lw=0.7, capsize=1.5)
    ax.set_title(col, fontsize=8, color=INK, loc="left")
    ax.set_xticks(range(6), [SHORT[m] for m in ORDER], rotation=40, ha="right", fontsize=6.5)
    ax.grid(axis="x", visible=False)
    ax.set_ylim(0, 56)
for ax in axs[:, 0]:
    ax.set_ylabel("% of captions")
fig.tight_layout(h_pad=0.6, w_pad=0.4)
save(fig, "fig4_profiles")

# Figure 5 -- models failing each paired clip vs independence
f5 = N["fig5"]
fig, ax = plt.subplots(figsize=(5.6, 2.0))
k = np.arange(7)
ax.bar(k - 0.19, f5["observed"], 0.36, color=BLUE, label="observed")
ax.bar(k + 0.19, f5["expected"], 0.36, color=CONTEXT, label="binomial at the pooled rate")
for x, v in zip(k, f5["observed"]):
    ax.text(x - 0.19, v + 1, str(v), ha="center", fontsize=7, color=INK)
ax.set_xticks(k)
ax.set_xlabel("models (of six) whose overview was rejected on the clip")
ax.set_ylabel("clips")
ax.legend(loc="upper right", fontsize=7)
ax.grid(axis="x", visible=False)
save(fig, "fig5_cofailure")

# Figure 6 -- penalty on difficult footage with clip-bootstrap 95% intervals (Table 10)
t10 = N["table10"]
fig, axs = plt.subplots(1, 2, figsize=(6.0, 2.2), sharey=True)
srt = sorted(ORDER, key=lambda m: t10[m]["camera"]["delta"])
for ax, key, title in ((axs[0], "camera", "handheld − tripod-static"), (axs[1], "complexity", "medium/high − low complexity")):
    for i, m in enumerate(srt):
        d = t10[m][key]
        excl = d["ci"][0] > 0
        ax.plot(d["ci"], [i, i], color=BLUE if excl else CONTEXT, lw=1.6)
        ax.scatter([d["delta"]], [i], s=22, color=BLUE if excl else INK2, zorder=3)
        ax.text(d["ci"][1] + 1.2, i, f"{d['delta']:+.1f}", va="center", fontsize=7, color=INK2)
    ax.axvline(0, color=MUTED, lw=0.8)
    ax.set_title(title, fontsize=8, loc="left", color=INK)
    ax.set_xlim(-38, 58)
    ax.set_xlabel("intervention-rate penalty (points)")
    ax.grid(axis="y", visible=False)
axs[0].set_yticks(range(6), [m for m in srt])
save(fig, "fig6_conditions")

# Figure 7 -- omission vs factual error, one point per model
fig, ax = plt.subplots(figsize=(4.2, 2.6))
for m in ORDER:
    x, y = t6[m]["Important omission"], t6[m]["Factual error"]
    ax.scatter([x], [y], s=26, color=BLUE, zorder=3)
    ax.annotate(SHORT[m], (x, y), xytext=(4, 3), textcoords="offset points", fontsize=7, color=INK2)
ax.set_xlabel("important omission (% of captions)")
ax.set_ylabel("factual error (% of captions)")
ax.set_xlim(12, 26)
ax.set_ylim(20, 50)
save(fig, "fig7_tradeoff")
# Figure 8 -- correct-overview rate with 95% intervals, paired subset (blog "Model accuracy")
t4 = N["table4"]
fig, ax = plt.subplots(figsize=(5.6, 2.0))
for i, m in enumerate(ORDER[::-1]):
    v, (lo, hi) = t4[m]["correct"], t4[m]["ci"]
    ax.plot([lo, hi], [i, i], color=CONTEXT, lw=2.2)
    ax.scatter([v], [i], s=30, color=BLUE, zorder=3)
    ax.text(hi + 0.8, i, f"{v:.1f}", va="center", fontsize=7, color=INK)
ax.set_yticks(range(6), ORDER[::-1])
ax.set_xlim(40, 88)
ax.set_xlabel("overviews accepted as written (%), 95% Clopper-Pearson interval, n = 172 per model")
ax.grid(axis="y", visible=False)
save(fig, "fig8_accuracy")

# Figure 9 -- hidden failures: accepted overviews with a rejected window (blog "Hidden errors")
hc = N["hidden_counts"]
hm = sorted(ORDER, key=lambda m: hc[m][0] / hc[m][1])
fig, ax = plt.subplots(figsize=(5.6, 2.0))
for i, m in enumerate(hm):
    k, n = hc[m]
    lo, hi = V.A.clopper_pearson(k, n)
    v = 100 * k / n
    ax.barh(i, v, 0.6, color=BLUE)
    ax.errorbar([v], [i], xerr=[[v - 100 * lo], [100 * hi - v]], fmt="none", ecolor=INK2, lw=0.7, capsize=1.5)
    ax.text(100 * hi + 1, i, f"{v:.1f}  ({k}/{n})", va="center", fontsize=7, color=INK2)
ax.axvline(N["hidden"]["pooled"], color=MUTED, lw=0.8, ls="--")
ax.text(N["hidden"]["pooled"] + 0.5, 5.75, f"pooled {N['hidden']['pooled']:.1f}", fontsize=7, color=INK2)
ax.set_ylim(-0.5, 6.1)
ax.set_yticks(range(6), hm)
ax.set_xlim(0, 70)
ax.set_xlabel("accepted overviews containing a rejected window (%)")
ax.grid(axis="y", visible=False)
save(fig, "fig9_hidden")

# Figure 10 -- Gemini 3.1 Pro vs Qwen3.8-27B mode profile (blog "Error modes")
cols = ["Factual error", "Important omission", "Camera / shot", "Unsupported inference", "Temporal / order", "Segmentation"]
pair = [("Gemini 3.1 Pro", ORANGE), ("Qwen3.8-27B", BLUE)]
fig, ax = plt.subplots(figsize=(5.6, 2.4))
y = np.arange(len(cols))[::-1]
for j, (m, c) in enumerate(pair):
    vals = [t6[m][col] for col in cols]
    ax.barh(y + (0.18 if j == 0 else -0.18), vals, 0.34, color=c, label=m)
    for yy, v in zip(y, vals):
        ax.text(v + 0.6, yy + (0.18 if j == 0 else -0.18), f"{v:.1f}", va="center", fontsize=6.5, color=INK2)
ax.set_yticks(y, cols)
ax.set_xlim(0, 54)
ax.set_xlabel("captions carrying the mode at least once (%), window detector")
ax.legend(loc="lower right", fontsize=7)
ax.grid(axis="y", visible=False)
save(fig, "fig10_pair")
print("figures written to", OUT)


==> anc/scripts/paper_numbers.py <==
"""Every number in the paper except Table 1 (see table1.py).

    python paper_numbers.py      -> build/numbers.json, tables/*.tex

Conventions
  * six models; Qwen3.5-397B is excluded (two pooled generation runs)
  * "final verdict" = Task A (overview) verdict after the QC pass (unprefixed columns)
  * window verdicts = annotator pass (ann_timeline), because the QC export drops verdicts on some windows;
    the QC-pass window verdicts are used in the robustness checks
  * "paired" = the 172 clips on which all six models carry a final verdict
"""
from __future__ import annotations

import csv
import difflib
import itertools
import json
import math
import re
import statistics as st
from collections import Counter, defaultdict
from math import comb

import numpy as np
from scipy import stats

import vera_data as V

A = V.A
pct = V.pct
ORDER = V.ORDER
CB, FACT, OMIT, CAM, INF, TEMP = V.CB, V.FACT, V.OMIT, V.CAM, V.INF, V.TEMP
MODE_SHORT = {FACT: "Factual error", OMIT: "Important omission", CAM: "Camera / shot",
              INF: "Unsupported inference", TEMP: "Temporal / order"}
N = {}

rows_all = V.load_master()
recs, excluded, rows6 = V.records(rows_all)
prs, pclips = V.paired(recs)
mrec = V.by(recs, "model")
mpr = V.by(prs, "model")
master = {r["uniqueid"]: r for r in rows6}
SM = lambda a, b: difflib.SequenceMatcher(None, a or "", b or "").ratio()  # noqa: E731

# ------------------------------------------------------------------ corpus and counts
clip_dur = {r["clip"]: r["duration"] for r in recs}
for r in rows6:
    clip_dur.setdefault(r["video_url"], float(r["duration"]))
durs = list(clip_dur.values())


def source(url):
    b = url.rsplit("/", 1)[-1]
    if "pexels" in b:
        return "pexels"
    if "/aug/batch3/" in url:
        return "household"
    if re.match(r"^[0-9a-f]{8}-[0-9a-f]{4}-", b):
        return "uuid"
    return "other"


clips_all = sorted(clip_dur)
suffix = Counter(m.group(1) for c in clips_all for m in re.finditer(r"__([a-z]+)", c.rsplit("/", 1)[-1]))
pex = [c for c in clips_all if source(c) == "pexels"]
manip = sorted(c.rsplit("/", 1)[-1] for c in clips_all if V.MANIP.search(c))
N["corpus"] = dict(
    n_clips=len(clips_all), median_dur=float(np.median(durs)), under30=sum(d < 30 for d in durs),
    min_dur=min(durs), max_dur=max(durs), sources=Counter(source(c) for c in clips_all),
    pexels_with_suffix=sum(1 for c in pex if re.search(r"__(?!norm)", c.rsplit("/", 1)[-1])),
    suffixes=suffix, manipulated=manip, n_manipulated=len(manip))
ann = [r for r in rows6 if r["annotated"] == "yes"]
cnt = Counter(r["annotator"] for r in recs)
N["counts"] = dict(
    planned=len(rows6), annotated=len(ann), final=len(recs),
    accepted=sum(r["accepted"] for r in recs), rejected=sum(r["rejected"] for r in recs),
    excluded=Counter(e["reason"] for e in excluded),
    windows_all=sum(r["n_windows_all"] for r in recs), windows_judged=sum(r["seg_total"] for r in recs),
    windows_rejected=sum(r["seg_rejected"] for r in recs),
    n_reviewers=len(cnt), reviewers_ge30=sum(v >= 30 for v in cnt.values()),
    top2=sorted(cnt.values())[-2:], top2_share=pct(sum(sorted(cnt.values())[-2:]), len(recs)),
    per_model_n={m: len(mrec[m]) for m in ORDER}, paired_clips=len(pclips), paired_records=len(prs))

# annotation dates from alloc ids (alloc_YYMMDDhhmm...)
dates = defaultdict(list)
for r in recs:
    a = master[r["uniqueid"]].get("alloc_id", "")
    mm = re.match(r"alloc_(\d{6})", a)
    if mm:
        dates[r["model"]].append(mm.group(1))
N["annotation_dates"] = {m: [min(v), max(v)] for m, v in dates.items()}
N["exports"] = {m: Counter(r["export"] for r in mrec[m]) for m in ORDER}

# ------------------------------------------------------------------ output structure
struct = {}
pooled_tl = []
sims = []
for m in ORDER:
    ov, tl, nw = [], [], []
    for r in mrec[m]:
        ov.append(len(r["src_overview"].split()))
        t = r["src_timeline"]
        nw.append(len(t))
        words = sum(len(((w.get("shot") or "") + " " + (w.get("scene") or "")).split()) for w in t)
        tl.append(words)
        pooled_tl.append(words)
        if t:
            sims.append(SM(r["src_overview"], (t[0].get("shot") or "") + " " + (t[0].get("scene") or "")))
    struct[m] = dict(overview_words=float(np.median(ov)), mean_windows=float(np.mean(nw)),
                     median_windows=float(np.median(nw)), timeline_words=float(np.median(tl)))
N["structure"] = dict(per_model=struct, timeline_words_pooled=float(np.median(pooled_tl)),
                      sim_median=float(np.median(sims)), sim_max=float(max(sims)),
                      language=Counter(r["language"] for r in recs))

# ------------------------------------------------------------------ QC pass
G = [r for r in recs if r["p1_accept"] in ("Yes", "No") and r["p2_accept"] in ("Yes", "No")]
both_no = [r for r in G if r["p1_accept"] == "No" and r["p2_accept"] == "No"]
F = ["precheckans", "task_a_radio", "whatfailedtaska", "task_a_correction", "overview_input",
     "task_a_language_radio", "task_a_confident_radio", "segmentation_1_radio", "segmentation_2_radio",
     "segmentation_3_radio"]
raw = V.raw_exports()
qc_win = {}
wchg = Counter()
cap_chg = 0
qc_n = qc_k = 0
for r in recs:
    q = V.qc_windows(raw.get(r["uniqueid"], {}))
    a = A._maybe_json(master[r["uniqueid"]]["task_b_windows"], [])
    if q is None or len(q) != len(a):
        wchg["unaligned_captions"] += 1
        continue
    qc_win[r["uniqueid"]] = q
    changed = False
    for wa, wq in zip(a, q):
        va, vq = (wa.get("accept") or "").strip(), wq["accept"]
        if va != vq:
            wchg[f"{va or 'blank'}->{vq or 'blank'}"] += 1
            changed = True
        elif va == "No" and {A._norm_mode(x) for x in (wa.get("modes") or [])} != wq["modes"]:
            wchg["mode_change"] += 1
            changed = True
        if vq in ("Yes", "No"):
            qc_n += 1
            qc_k += vq == "No"
    cap_chg += changed
N["qc"] = dict(
    kappa=A.agreement(recs), pairs=len(G), verdict_changes=Counter(f"{r['p2_accept']}->{r['p1_accept']}" for r in G if r["p1_accept"] != r["p2_accept"]),
    both_rejected=len(both_no), identical_correction=sum(r["correction"].strip() == master[r["uniqueid"]]["ann_task_a_correction"].strip() for r in both_no),
    all_taskA_identical=sum(all(master[r["uniqueid"]][f].strip() == master[r["uniqueid"]]["ann_" + f].strip() for f in F) for r in G),
    window_changes=wchg, captions_with_window_change=cap_chg,
    window_reject_annotator=pct(N["counts"]["windows_rejected"], N["counts"]["windows_judged"]),
    window_reject_qc=pct(qc_k, qc_n), qc_windows_judged=qc_n)

# ------------------------------------------------------------------ granularity (Table 3) and robustness


def gran(S, cap_key="caption_modes", seg_fn=None, precedence=False):
    out = {}
    for mo in CB:
        c = s = 0
        for r in S:
            cm = r[cap_key]
            sm_ = seg_fn(r) if seg_fn else [set(w["modes"]) for w in r["seg_spans"] if w["rejected"]]
            if precedence:
                cm = cm - {FACT} if CAM in cm else cm
                sm_ = [w - {FACT} if CAM in w else w for w in sm_]
            c += mo in cm
            s += any(mo in w for w in sm_)
        out[mo] = dict(overview=pct(c, len(S)), segment=pct(s, len(S)), ratio=(s / c if c else float("nan")), k=(c, s))
    return out


def qc_seg(r):
    return [w["modes"] for w in qc_win.get(r["uniqueid"], []) if w["accept"] == "No"]


N["granularity"] = gran(recs)
recs_ann = [r for r in recs if r["ann_verdict"] in ("Yes", "No")]
recs_qc = [r for r in recs if r["uniqueid"] in qc_win]
N["granularity_robust"] = {
    "primary_full": N["granularity"][CAM]["ratio"],
    "primary_paired": gran(prs)[CAM]["ratio"],
    "annotator_pass_both": gran(recs_ann, cap_key="ann_caption_modes")[CAM]["ratio"],
    "qc_pass_both": gran(recs_qc, seg_fn=qc_seg)[CAM]["ratio"],
    "precedence_enforced": gran(recs, precedence=True)[CAM]["ratio"],
    "no_manipulated": gran([r for r in recs if not V.MANIP.search(r["clip"])])[CAM]["ratio"],
    "all_modes_annotator_pass": {MODE_SHORT[k]: v["ratio"] for k, v in gran(recs_ann, cap_key="ann_caption_modes").items()},
    "all_modes_qc_pass": {MODE_SHORT[k]: v["ratio"] for k, v in gran(recs_qc, seg_fn=qc_seg).items()},
}
N["precedence"] = dict(
    cam_overviews=sum(CAM in r["caption_modes"] for r in recs),
    cam_overviews_also_factual=sum(CAM in r["caption_modes"] and FACT in r["caption_modes"] for r in recs),
    cam_windows=sum(CAM in w["modes"] for r in recs for w in r["seg_spans"]),
    cam_windows_also_factual=sum(CAM in w["modes"] and FACT in w["modes"] for r in recs for w in r["seg_spans"]),
    factual_segment_rate_enforced=gran(recs, precedence=True)[FACT]["segment"])
ex = next(r for r in recs if r["uniqueid"] == "c2c5fe6c4366")
N["worked_example"] = dict(model=ex["model"], duration=ex["duration"], caption_modes=sorted(ex["caption_modes"]),
                           segment_modes=sorted(ex["segment_modes"]), windows=ex["seg_total"], rejected=ex["seg_rejected"],
                           ann=ex["p2_accept"], qc=ex["p1_accept"],
                           correction_identical=ex["correction"].strip() == master[ex["uniqueid"]]["ann_task_a_correction"].strip(),
                           qc_note=master[ex["uniqueid"]]["task_a_qc_justification"])

# ------------------------------------------------------------------ hidden failures, clean timelines, segmentation
hf = {}
tk = tn = 0
for m in ORDER:
    S = [r for r in mrec[m] if r["accepted"] and r["seg_total"] > 0]
    k = sum(r["seg_rejected"] > 0 for r in S)
    hf[m] = pct(k, len(S))
    tk += k
    tn += len(S)
rej_w = [r for r in recs if r["rejected"] and r["seg_total"] > 0]
N["hidden"] = dict(per_model=hf, pooled=pct(tk, tn), clean_timeline_of_rejected=pct(sum(r["seg_rejected"] == 0 for r in rej_w), len(rej_w)),
                   clean_k=sum(r["seg_rejected"] == 0 for r in rej_w), clean_n=len(rej_w))
N["seg_checks"] = {q: pct(sum(r["seg_radios"][i] == "Yes" for r in recs), len(recs))
                   for i, q in enumerate(("merge", "misplaced", "invented"))}

# four-window clustering
S4 = [r for r in recs if r["seg_total"] == 4]
obs4 = Counter(r["seg_rejected"] for r in S4)
p4 = sum(r["seg_rejected"] for r in S4) / (4 * len(S4))
exp4 = [len(S4) * comb(4, k) * p4 ** k * (1 - p4) ** (4 - k) for k in range(5)]
exp4m = [0.0] * 5
for m in ORDER:
    Sm = [r for r in S4 if r["model"] == m]
    pm = sum(r["seg_rejected"] for r in Sm) / (4 * len(Sm))
    for k in range(5):
        exp4m[k] += len(Sm) * comb(4, k) * pm ** k * (1 - pm) ** (4 - k)
chi4 = sum((obs4[k] - exp4[k]) ** 2 / exp4[k] for k in range(5))
chi4m = sum((obs4[k] - exp4m[k]) ** 2 / exp4m[k] for k in range(5))
N["four_window"] = dict(n=len(S4), p=p4, observed=[obs4[k] for k in range(5)], expected=exp4, expected_by_model=exp4m,
                        chi2=chi4, df=3, p_value=float(stats.chi2.sf(chi4, 3)), chi2_by_model=chi4m,
                        p_by_model=float(stats.chi2.sf(chi4m, 3)))

# ------------------------------------------------------------------ Table 4 (paired)


def wratio(w):
    a = (w["shot"] + " " + w["scene"]).strip()
    b = ((w["corrected_shot"] or w["shot"]) + " " + (w["corrected_scene"] or w["scene"])).strip()
    return SM(a, b)


def severity(S):
    crit = sum(any(wratio(w) < 0.55 for w in r["seg_spans"] if w["rejected"]) for r in S)
    mod = sum(any(0.55 <= wratio(w) <= 0.85 for w in r["seg_spans"] if w["rejected"]) for r in S)
    return crit, mod


clipsP, cidx = V.clip_index(prs)
draws = V.bootstrap_draws(len(clipsP), 10_000, 101)
t4 = {}
for m in ORDER:
    S = mpr[m]
    k = sum(r["accepted"] for r in S)
    lo, hi = A.clopper_pearson(k, len(S))
    wk = np.zeros(len(clipsP))
    wn = np.zeros(len(clipsP))
    for r in S:
        wk[cidx[r["clip"]]] += r["seg_total"] - r["seg_rejected"]
        wn[cidx[r["clip"]]] += r["seg_total"]
    bs = wk[draws].sum(1) / wn[draws].sum(1) * 100
    crit, mod = severity(S)
    clo, chi = A.clopper_pearson(crit, len(S))
    t4[m] = dict(correct=pct(k, len(S)), ci=[100 * lo, 100 * hi], n=len(S),
                 seg=100 * wk.sum() / wn.sum(), seg_ci=[float(np.percentile(bs, 2.5)), float(np.percentile(bs, 97.5))],
                 critical=pct(crit, len(S)), critical_ci=[100 * clo, 100 * chi], moderate=pct(mod, len(S)))
N["table4"] = t4
N["critical_full"] = {m: pct(severity(mrec[m])[0], len(mrec[m])) for m in ORDER}

# ------------------------------------------------------------------ pairwise: raw (analyse.py) and refit-adjusted
models_sorted = sorted(ORDER)
fit = A.additive_fit(prs)
fit["_annotator_effects"] = A._annotator_effects_from(prs)
pw = A.pairwise_bootstrap(prs, models_sorted, pclips, fit)


def fit_arrays(y, gm, ga, gc, nm, na, nc, iters=200):
    mu = y.mean()
    em, ea, ec = np.zeros(nm), np.zeros(na), np.zeros(nc)
    cm, ca, cc = (np.bincount(g, minlength=n) for g, n in ((gm, nm), (ga, na), (gc, nc)))
    pm, pa, pc = cm > 0, ca > 0, cc > 0
    for _ in range(iters):
        for e, g, c, p in ((em, gm, cm, pm), (ea, ga, ca, pa), (ec, gc, cc, pc)):
            other = mu + em[gm] + ea[ga] + ec[gc] - e[g]
            new = np.zeros_like(e)
            new[p] = np.bincount(g, y - other, len(e))[p] / c[p]
            new[p] -= new[p].mean()
            e[:] = new
    return mu, em


mi = {m: i for i, m in enumerate(ORDER)}
ann_ids = sorted({r["annotator"] for r in prs})
ai = {a: i for i, a in enumerate(ann_ids)}
by_clip_idx = defaultdict(list)
for r in prs:
    by_clip_idx[cidx[r["clip"]]].append((mi[r["model"]], ai[r["annotator"]], 1.0 if r["rejected"] else 0.0))
yall = np.array([t[2] for c in range(len(clipsP)) for t in by_clip_idx[c]])
gm_all = np.array([t[0] for c in range(len(clipsP)) for t in by_clip_idx[c]])
ga_all = np.array([t[1] for c in range(len(clipsP)) for t in by_clip_idx[c]])
gc_all = np.array([c for c in range(len(clipsP)) for _ in by_clip_idx[c]])
mu0, em0 = fit_arrays(yall, gm_all, ga_all, gc_all, 6, len(ann_ids), len(clipsP))
RB = 4000
rng = np.random.default_rng(20261015)
boot_em = np.zeros((RB, 6))
for b in range(RB):
    d = rng.integers(0, len(clipsP), len(clipsP))
    ys, gms, gas, gcs = [], [], [], []
    for j, c in enumerate(d):
        for (mm, aa, yy) in by_clip_idx[c]:
            ys.append(yy); gms.append(mm); gas.append(aa); gcs.append(j)
    _, boot_em[b] = fit_arrays(np.array(ys), np.array(gms), np.array(gas), np.array(gcs), 6, len(ann_ids), len(clipsP), iters=60)
q = 100 * (0.05 / 15) / 2
pairs = []
for a, b in itertools.combinations(range(6), 2):
    raw_p = next(p for p in pw["pairs"] if {p["a"], p["b"]} == {ORDER[a], ORDER[b]})
    sign = 1 if raw_p["a"] == ORDER[a] else -1
    dd = (boot_em[:, a] - boot_em[:, b]) * 100
    adj = (em0[a] - em0[b]) * 100
    lo, hi = np.percentile(dd, [2.5, 97.5])
    blo, bhi = np.percentile(dd, [q, 100 - q])
    rci = [sign * x for x in raw_p["raw_ci_bonferroni"]][::sign]
    pairs.append(dict(a=ORDER[a], b=ORDER[b], raw_gap=sign * raw_p["raw_gap_pp"], raw_bonf=sorted(rci),
                      raw_sep=raw_p["raw_separates"], adj_gap=adj, adj_ci=[lo, hi], adj_bonf=[blo, bhi],
                      adj_sep=bool(blo > 0 or bhi < 0)))
N["pairwise"] = dict(pairs=pairs, raw_separable=sum(p["raw_sep"] for p in pairs), adj_separable=sum(p["adj_sep"] for p in pairs),
                     adjusted_rate={m: 100 * (mu0 + em0[mi[m]]) for m in ORDER}, refit_resamples=RB)
N["variance"] = A.variance_components(prs, models_sorted)


def sd_rates(S, key, minn=1):
    g = defaultdict(list)
    for r in S:
        g[r[key]].append(r["accepted"])
    return float(np.std([100 * np.mean(v) for v in g.values() if len(v) >= minn]))


N["raw_sd"] = dict(reviewer=sd_rates(recs, "annotator"), reviewer_ge30=sd_rates(recs, "annotator", 30),
                   model=sd_rates(recs, "model"), clip=sd_rates(recs, "clip"))

# ------------------------------------------------------------------ Table 2 (stricter bar)


def changed_words(a, b):
    A_, B_ = re.findall(r"\S+", a or ""), re.findall(r"\S+", b or "")
    ch = 0
    for tag, i1, i2, j1, j2 in difflib.SequenceMatcher(None, A_, B_, autojunk=False).get_opcodes():
        ch += max(i2 - i1, j2 - j1) if tag == "replace" else (i2 - i1 if tag == "delete" else (j2 - j1 if tag == "insert" else 0))
    return ch


def table2(S):
    out = {}
    for m in ORDER:
        rs = [r for r in S if r["model"] == m]
        cw = [changed_words(r["src_overview"], r["correction"]) if r["rejected"] else 0 for r in rs]
        out[m] = [pct(sum(r["rejected"] for r in rs), len(rs))] + [
            pct(sum(1 for c, r in zip(cw, rs) if r["rejected"] and c >= k), len(rs)) for k in (3, 6, 16)]
    return out


allcw = [changed_words(r["src_overview"], r["correction"]) for r in recs if r["rejected"]]
N["table2"] = dict(full=table2(recs), paired=table2(prs), share_under6=pct(sum(c < 6 for c in allcw), len(allcw)),
                   zero_edit=sum(c == 0 for c in allcw), n_rejected=len(allcw))

# ------------------------------------------------------------------ Tables 5 and 6


def t5(S):
    out = {}
    for mo in CB:
        caps = [r for r in S if mo in r["segment_modes"]]
        nt = [r for r in caps if any(wratio(w) < 0.55 for w in r["seg_spans"] if w["rejected"] and mo in w["modes"])]
        wins = [w for r in S for w in r["seg_spans"] if w["rejected"] and mo in w["modes"]]
        out[MODE_SHORT[mo]] = dict(incidence=pct(len(caps), len(S)), near_total_share=pct(len(nt), len(caps)),
                                   per100=pct(len(nt), len(S)),
                                   window_share=pct(sum(wratio(w) < 0.55 for w in wins), len(wins)), n_windows=len(wins))
    out["Segmentation"] = dict(incidence=pct(sum(r["segmentation_flag"] for r in S), len(S)))
    return out


N["table5"] = t5(recs)


def t6(S):
    out = {}
    for m in ORDER:
        rs = [r for r in S if r["model"] == m]
        out[m] = {MODE_SHORT[mo]: pct(sum(mo in r["segment_modes"] for r in rs), len(rs)) for mo in CB}
        out[m]["Segmentation"] = pct(sum(r["segmentation_flag"] for r in rs), len(rs))
        out[m]["n"] = len(rs)
    return out


N["table6"] = dict(full=t6(recs), paired=t6(prs))
rej = [r for r in recs if r["rejected"]]
N["multimode"] = dict(
    segment=pct(sum(len(r["segment_modes"] & set(CB)) + r["segmentation_flag"] >= 2 for r in rej), len(rej)),
    overview=pct(sum(len(r["caption_modes"] & set(CB)) >= 2 for r in rej), len(rej)))
rng_ = {}
for col in [MODE_SHORT[m] for m in CB] + ["Segmentation"]:
    v = [N["table6"]["full"][m][col] for m in ORDER]
    rng_[col] = dict(lo=min(v), hi=max(v), span=max(v) - min(v), ratio=max(v) / min(v) if min(v) else float("inf"))
N["mode_ranges"] = rng_
ci6 = {}
for m in ("Gemini 3.1 Pro", "Qwen3.8-27B"):
    rs = mrec[m]
    for lab, f in (("factual", lambda r: FACT in r["segment_modes"]), ("segmentation", lambda r: r["segmentation_flag"]),
                   ("omission", lambda r: OMIT in r["segment_modes"])):
        k = sum(f(r) for r in rs)
        lo, hi = A.clopper_pearson(k, len(rs))
        ci6[f"{m}/{lab}"] = [pct(k, len(rs)), 100 * lo, 100 * hi]
N["profile_ci"] = ci6

# ------------------------------------------------------------------ Table 7 (component survival) and edit magnitude
ca = A.component_accuracy(recs, ORDER)
em = A.edit_magnitude(recs, ORDER)
N["table7"] = {m: dict(overview=ca[m]["overview"], scene=ca[m]["scene"], shot=ca[m]["shot"], segmentation=ca[m]["segmentation"],
                       rewritten=em[m]["overall_pct"]) for m in ORDER}

# ------------------------------------------------------------------ Table 8 (repair direction)


def direction(S, tol):
    L = Sh = E = 0
    rel = []
    for r in S:
        for w in r["seg_spans"]:
            if not w["rejected"]:
                continue
            for src, cor in (("shot", "corrected_shot"), ("scene", "corrected_scene")):
                a, b = w[src], w[cor]
                if not b or b == a:
                    continue
                rel.append((len(b) - len(a)) / max(1, len(a)))
                if len(b) > len(a) * (1 + tol):
                    L += 1
                elif len(b) < len(a) * (1 - tol):
                    Sh += 1
                else:
                    E += 1
    n = L + Sh + E
    return dict(lengthen=pct(L, n), shorten=pct(Sh, n), same=pct(E, n), n=n, median_rel_change=100 * float(np.median(rel)))


N["table8"] = {m: {f"tol{int(t * 100)}": direction(mrec[m], t) for t in (0.0, 0.05, 0.10)} for m in ORDER}

# ------------------------------------------------------------------ Table 9 (clip properties) and Figure 5
props = [("Content type", "content_bucket"), ("Camera platform", "camera_platform"), ("Scene complexity", "scene_complexity"),
         ("Shot scale", "shot_scale"), ("Motion intensity", "motion_intensity"), ("Setting", "setting")]
t9 = {}
for name, f in props:
    c = defaultdict(lambda: [0, 0])
    for r in recs:
        c[r[f]][0] += r["accepted"]
        c[r[f]][1] += 1
    keep = {k: v for k, v in c.items() if v[1] >= 60 and k != "unclear"}
    tab = np.array([[v[0], v[1] - v[0]] for v in keep.values()])
    chi, p, dof, _ = stats.chi2_contingency(tab, correction=False)
    per_clip = defaultdict(list)
    lab = {}
    for r in recs:
        per_clip[r["clip"]].append(r["accepted"])
        lab[r["clip"]] = r[f]
    groups = defaultdict(list)
    for cl, v in per_clip.items():
        if lab[cl] in keep:
            groups[lab[cl]].append(np.mean(v))
    H, pk = stats.kruskal(*groups.values())
    srt = sorted(keep.items(), key=lambda kv: kv[1][0] / kv[1][1])
    t9[name] = dict(lo=(srt[0][0], pct(*srt[0][1])), hi=(srt[-1][0], pct(*srt[-1][1])), chi2=chi, df=dof, p=p,
                    clip_H=H, clip_p=pk, clip_n=sum(len(v) for v in groups.values()),
                    buckets={k: (v[1], pct(*v)) for k, v in c.items()}, dropped=[k for k in c if k not in keep])
N["table9"] = t9
N["bonferroni6"] = 0.05 / 6

per_clip = defaultdict(dict)
for r in prs:
    per_clip[r["clip"]][r["model"]] = r["rejected"]
counts = [sum(v.values()) for v in per_clip.values()]
oc = Counter(counts)
p5 = sum(counts) / (6 * len(counts))
exp5 = [len(counts) * comb(6, k) * p5 ** k * (1 - p5) ** (6 - k) for k in range(7)]
rates = np.array([np.mean([per_clip[c][m] for c in per_clip]) for m in ORDER])
sim = (np.random.default_rng(5).random((20_000, len(counts), 6)) < rates).sum(2).var(1, ddof=1)
N["fig5"] = dict(observed=[oc[k] for k in range(7)], expected=exp5, base_rate=p5,
                 chi2=sum((oc[k] - exp5[k]) ** 2 / exp5[k] for k in range(7)),
                 chi2_from_all_six=(oc[6] - exp5[6]) ** 2 / exp5[6],
                 var_obs=float(np.var(counts, ddof=1)), mc_p=float((sim >= np.var(counts, ddof=1)).mean()),
                 icc=N["variance"]["clip"]["icc"], dispersion=N["variance"]["clip"]["dispersion_ratio"])

# ------------------------------------------------------------------ Table 10 (sensitivity to difficult footage)
clipsF, cidxF = V.clip_index(recs)
drawsF = V.bootstrap_draws(len(clipsF), 10_000, 202)


def penalty(rs, field, hard, easy):
    h, hn, e, en = (np.zeros(len(clipsF)) for _ in range(4))
    for r in rs:
        j = cidxF[r["clip"]]
        if r[field] in hard:
            h[j] += r["rejected"]; hn[j] += 1
        if r[field] in easy:
            e[j] += r["rejected"]; en[j] += 1
    point = 100 * (h.sum() / hn.sum() - e.sum() / en.sum())
    bs = 100 * (h[drawsF].sum(1) / hn[drawsF].sum(1) - e[drawsF].sum(1) / en[drawsF].sum(1))
    return dict(hard=pct(h.sum(), hn.sum()), easy=pct(e.sum(), en.sum()), n_hard=int(hn.sum()), n_easy=int(en.sum()),
                delta=point, ci=[float(np.percentile(bs, 2.5)), float(np.percentile(bs, 97.5))]), bs


t10 = {}
boots = {}
for m in ORDER:
    cam, bcam = penalty(mrec[m], "camera_platform", {"handheld"}, {"tripod-static"})
    cpx, _ = penalty(mrec[m], "scene_complexity", {"medium", "high"}, {"low"})
    mot, _ = penalty(mrec[m], "motion_intensity", {"high"}, {"low"})
    t10[m] = dict(camera=cam, complexity=cpx, motion=mot)
    boots[m] = bcam
dd = boots["Qwen3.8-27B"] - boots["Qwen3.8-Max"]
N["table10"] = t10
N["table10_did_27b_max"] = [float(np.percentile(dd, 2.5)), float(np.percentile(dd, 97.5))]
N["complexity_high"] = {m: dict(n=sum(r["scene_complexity"] == "high" for r in mrec[m]),
                                rate=pct(sum(r["rejected"] for r in mrec[m] if r["scene_complexity"] == "high"),
                                         sum(r["scene_complexity"] == "high" for r in mrec[m]))) for m in ORDER}

# ------------------------------------------------------------------ Section 9: hypotheses that did not survive


def phi(a, b):
    n11 = sum(x and y for x, y in zip(a, b)); n10 = sum(x and not y for x, y in zip(a, b))
    n01 = sum((not x) and y for x, y in zip(a, b)); n00 = len(a) - n11 - n10 - n01
    d = math.sqrt((n11 + n10) * (n01 + n00) * (n11 + n01) * (n10 + n00))
    return dict(phi=(n11 * n00 - n10 * n01) / d, odds=(n11 * n00) / (n10 * n01), cells=[n11, n10, n01, n00])


Wr = [w for r in recs for w in r["seg_spans"] if w["rejected"]]
Wa = [w for r in recs for w in r["seg_spans"]]
num = den = 0.0
for c, rs in V.by(recs, "clip").items():
    n = len(rs)
    a = sum(OMIT in r["segment_modes"] and FACT in r["segment_modes"] for r in rs)
    b = sum(OMIT in r["segment_modes"] and FACT not in r["segment_modes"] for r in rs)
    cc = sum(OMIT not in r["segment_modes"] and FACT in r["segment_modes"] for r in rs)
    num += a * (n - a - b - cc) / n
    den += b * cc / n
om = [N["table6"]["full"][m]["Important omission"] for m in ORDER]
fa = [N["table6"]["full"][m]["Factual error"] for m in ORDER]
om_o = [pct(sum(OMIT in r["caption_modes"] for r in mrec[m]), len(mrec[m])) for m in ORDER]
fa_o = [pct(sum(FACT in r["caption_modes"] for r in mrec[m]), len(mrec[m])) for m in ORDER]
cond = {}
for m in ORDER:
    w = [r for r in mrec[m] if OMIT in r["segment_modes"]]
    wo = [r for r in mrec[m] if OMIT not in r["segment_modes"]]
    cond[m] = [pct(sum(FACT in r["segment_modes"] for r in w), len(w)), pct(sum(FACT in r["segment_modes"] for r in wo), len(wo))]
N["tradeoff"] = dict(
    r_segment=A.pearson(om, fa), r_overview=A.pearson(om_o, fa_o), conditional=cond,
    phi_rejected_windows=phi([OMIT in w["modes"] for w in Wr], [FACT in w["modes"] for w in Wr]),
    phi_all_windows=phi([OMIT in w["modes"] for w in Wa], [FACT in w["modes"] for w in Wa]),
    phi_all_captions=phi([OMIT in r["segment_modes"] for r in recs], [FACT in r["segment_modes"] for r in recs]),
    mh_odds_by_clip=num / den)
wer = A.window_error_table(prs, models_sorted)
hir = A.hir_table(prs, models_sorted)
rho = A.spearman([hir[m]["rate"] for m in ORDER], [wer[m]["rate"] for m in ORDER])
perms = [A.spearman(list(range(6)), list(p)) for p in itertools.permutations(range(6))]
N["rank_agreement"] = dict(rho=rho, p_two_sided=float(np.mean([abs(v) >= abs(rho) - 1e-12 for v in perms])))
nr = A.negative_results(recs)
rd = [s["span"][1] - s["span"][0] for r in recs for s in r["seg_spans"] if s["span"] and s["rejected"]]
ad = [s["span"][1] - s["span"][0] for r in recs for s in r["seg_spans"] if s["span"] and not s["rejected"]]
N["drift"] = dict(quartiles={k: 100 * v["rate"] for k, v in nr["drift_by_quartile"].items()},
                  median_rejected_s=float(np.median(rd)), median_accepted_s=float(np.median(ad)))
ln = {m: float(np.median([len(r["src_overview"].split()) for r in mrec[m]])) for m in ORDER}
ir = {m: pct(sum(r["rejected"] for r in mrec[m]), len(mrec[m])) for m in ORDER}
within = {m: A.pearson([len(r["src_overview"].split()) for r in mrec[m]], [float(r["rejected"]) for r in mrec[m]]) for m in ORDER}
N["length_mechanism"] = dict(median_words=ln, intervention=ir, between_spearman=A.spearman([ln[m] for m in ORDER], [ir[m] for m in ORDER]),
                             within_r=within)

# ------------------------------------------------------------------ threats: Qwen3.8-27B batch, manipulated clips, Qwen3.5
r27 = {r["annotator"] for r in mrec["Qwen3.8-27B"]}
rother = {r["annotator"] for r in recs if r["model"] != "Qwen3.8-27B"}
shared = r27 & rother
own = {}
for a_ in shared:
    x = [r for r in recs if r["annotator"] == a_]
    own[a_] = (pct(sum(r["rejected"] for r in x if r["model"] == "Qwen3.8-27B"), sum(r["model"] == "Qwen3.8-27B" for r in x)),
               pct(sum(r["rejected"] for r in x if r["model"] != "Qwen3.8-27B"), sum(r["model"] != "Qwen3.8-27B" for r in x)),
               sum(r["model"] == "Qwen3.8-27B" for r in x))
sh27 = [r for r in mrec["Qwen3.8-27B"] if r["annotator"] in shared]
N["batch_27b"] = dict(reviewers_27b=len(r27), shared_with_others=len(shared), captions_by_shared=len(sh27),
                      captions_27b=len(mrec["Qwen3.8-27B"]),
                      shared_reviewers_rate_on_others=pct(sum(r["rejected"] for r in recs if r["annotator"] in shared and r["model"] != "Qwen3.8-27B"),
                                                          sum(1 for r in recs if r["annotator"] in shared and r["model"] != "Qwen3.8-27B")),
                      all_reviewers_rate_on_others=pct(sum(r["rejected"] for r in recs if r["model"] != "Qwen3.8-27B"),
                                                       sum(1 for r in recs if r["model"] != "Qwen3.8-27B")))

prs_nm = [r for r in prs if not V.MANIP.search(r["clip"])]
clips_nm = {r["clip"] for r in prs_nm}
fit_nm = A.additive_fit(prs_nm)
fit_nm["_annotator_effects"] = A._annotator_effects_from(prs_nm)
pw_nm = A.pairwise_bootstrap(prs_nm, models_sorted, clips_nm, fit_nm)
N["no_manipulated"] = dict(clips=len(clips_nm), correct={m: pct(sum(r["accepted"] for r in prs_nm if r["model"] == m),
                                                            sum(r["model"] == m for r in prs_nm)) for m in ORDER},
                           raw_separable=sum(p["raw_separates"] for p in pw_nm["pairs"]))

recs7, _, _ = V.records(rows_all, exclude=None)
prs7, pclips7 = V.paired(recs7)
m7 = sorted({r["model"] for r in recs7})
fit7 = A.additive_fit(prs7)
fit7["_annotator_effects"] = A._annotator_effects_from(prs7)
pw7 = A.pairwise_bootstrap(prs7, m7, pclips7, fit7)
h7 = A.hir_table(prs7, m7)
ps = A.provider_split(recs7)
N["seven_model"] = dict(paired_clips=len(pclips7), correct={m: 100 - 100 * h7[m]["rate"] for m in m7},
                        raw_separable=sum(p["raw_separates"] for p in pw7["pairs"]), n_pairs=len(pw7["pairs"]),
                        separable_pairs=[(p["a"], p["b"]) for p in pw7["pairs"] if p["raw_separates"]],
                        camera_ratio=gran(recs7)[CAM]["ratio"],
                        runs={k: dict(n=v["n"], correct=100 - 100 * v["rate"]) for k, v in ps["runs"].items()})
N["six_model_separable_pairs"] = [(p["a"], p["b"]) for p in pairs if p["raw_sep"]]

# ------------------------------------------------------------------ generation runs and LLM judges


def load_jsonl(path):
    last = {}
    for line in open(path):
        if line.strip():
            try:
                r = json.loads(line)
            except ValueError:
                continue
            last[r.get("task_id")] = r
    return last


KEYS = {"Gemini 3.1 Pro": "gemini", "Muse Spark 1.2": "muse", "Seed 2.1 Turbo": "seed", "Kimi K3": "kimi",
        "Qwen3.8-Max": "qwen38", "Qwen3.8-27B": "qwen27"}
g = load_jsonl(V.PROJECT / "out/gemini.jsonl")
runs = {}
for m, k in KEYS.items():
    d = load_jsonl(V.PROJECT / f"out/{k}.jsonl")
    tps = [r["usage"]["prompt_tokens"] / r["duration"] for r in d.values()
           if r.get("usage") and r["usage"].get("prompt_tokens") and r.get("attempts", 1) == 1 and r.get("duration")]
    runs[m] = dict(model_id=next(r["model_id"] for r in rows6 if r["model_label"] == m),
                   retried=sum(1 for r in d.values() if r.get("attempts", 1) > 1),
                   different_input=sum(1 for t, r in d.items() if t in g and r.get("bytes_sent") != g[t].get("bytes_sent")),
                   providers=len({(r.get("usage") or {}).get("provider") for r in d.values() if (r.get("usage") or {}).get("provider")}),
                   tokens_per_s=float(np.median(tps)) if tps else None,
                   invalid_reviewed=sum(1 for r in mrec[m] if r["src_valid"] not in ("True", "true", "")))
N["runs"] = runs
q38, q27 = load_jsonl(V.PROJECT / "out/qwen38.jsonl"), load_jsonl(V.PROJECT / "out/qwen27.jsonl")
N["qwen_pair_input_diff"] = sum(1 for t in q38 if t in q27 and q38[t].get("bytes_sent") != q27[t].get("bytes_sent"))

jr = list(csv.DictReader(open(V.PROJECT / "judge_results.csv", newline="")))
lab_of = {r["uniqueid"]: r["model"] for r in recs}
dj = defaultdict(list)
for row in jr:
    if row["uniqueid"] in lab_of and row["n_defects_found"].strip().isdigit():
        dj[lab_of[row["uniqueid"]]].append(int(row["n_defects_found"]))


def load_judge(p):
    d = {}
    for line in open(p):
        try:
            r = json.loads(line)
        except ValueError:
            continue
        if "error" not in r:
            d[r["uniqueid"]] = r
    return d


JA, JB = load_judge(V.PROJECT / "out/judge.jsonl"), load_judge(V.PROJECT / "out/judge_x.jsonl")
both = [u for u in JA if u in JB and u in lab_of]
MISS = {"minor_miss", "major_miss", "critical_miss"}
pp = [(int((JA[u].get("r1_detection") or {}).get("verdict") in MISS), int((JB[u].get("r1_detection") or {}).get("verdict") in MISS)) for u in both]
kj = A.cohens_kappa([(str(a), str(b)) for a, b in pp])
kimi_own = [len(JB[u].get("defects") or []) for u in both if lab_of[u] == "Kimi K3"]
kimi_oth = [len(JB[u].get("defects") or []) for u in both if lab_of[u] != "Kimi K3"]
N["judges"] = dict(gemini_mean_defects={m: float(np.mean(v)) for m, v in dj.items()},
                   cross_n=len(both), cross_kappa=kj["kappa"],
                   kimi_judge_own=float(np.mean(kimi_own)) if kimi_own else None, kimi_judge_others=float(np.mean(kimi_oth)))

aud = json.load(open(V.PAPER / "data/audio_levels.json"))
N["audio"] = dict(with_track=len(aud), audible=sum(1 for _, _, mx in aud if mx not in (None, "-inf") and float(mx) > -40))

# ------------------------------------------------------------------ items carried over from the CaptionBench blog post
# per-bucket breakdown with the best-minus-worst model spread (blog "Content type" / "Camera platform" charts)
buckets = {}
for f in ("content_bucket", "camera_platform"):
    g = defaultdict(lambda: defaultdict(list))
    for r in recs:
        g[r[f]][r["model"]].append(r["accepted"])
    rows_ = []
    for b, d in g.items():
        n = sum(len(v) for v in d.values())
        rates = {m: 100 * sum(v) / len(v) for m, v in d.items()}
        rows_.append(dict(bucket=b, n=n, clips=len({r["clip"] for r in recs if r[f] == b}),
                          correct=100 * sum(sum(v) for v in d.values()) / n,
                          spread=max(rates.values()) - min(rates.values()),
                          best=max(rates, key=rates.get), worst=min(rates, key=rates.get),
                          per_model_n=[min(len(v) for v in d.values()), max(len(v) for v in d.values())]))
    buckets[f] = sorted(rows_, key=lambda x: x["correct"])
N["buckets"] = buckets

# model profile summary (blog "Model profiles" table)
prof = {}
for m in ORDER:
    t = N["table6"]["full"][m]
    modes = sorted(((t[c], c) for c in ["Factual error", "Important omission", "Camera / shot", "Unsupported inference",
                                        "Temporal / order", "Segmentation"]), reverse=True)
    d5 = N["table8"][m]["tol5"]
    prof[m] = dict(accuracy=N["table4"][m]["correct"], top=[(c, v) for v, c in modes[:3]],
                   handheld=N["table10"][m]["camera"]["delta"],
                   direction=[d5["lengthen"], d5["shorten"], d5["same"]],
                   label="additive" if d5["lengthen"] >= 55 else ("substitutive" if d5["lengthen"] < 45 else "mixed"))
N["profile_summary"] = prof

# second worked example (blog "Example rejection")
ex2 = next(r for r in recs if r["uniqueid"] == "c4d45e5619e6")
N["example2"] = dict(model=ex2["model"], duration=ex2["duration"], content=ex2["content_bucket"],
                     words=len(ex2["src_overview"].split()), changed_words=changed_words(ex2["src_overview"], ex2["correction"]),
                     similarity=SM(ex2["src_overview"], ex2["correction"]), modes=sorted(ex2["caption_modes"]),
                     window_modes=sorted(ex2["segment_modes"]), windows=ex2["seg_total"], windows_rejected=ex2["seg_rejected"],
                     ann=ex2["p2_accept"], qc=ex2["p1_accept"], qc_grade=master[ex2["uniqueid"]]["overall_qc_rating"],
                     correction_identical=ex2["correction"].strip() == master[ex2["uniqueid"]]["ann_task_a_correction"].strip(),
                     critical=any(wratio(w) < 0.55 for w in ex2["seg_spans"] if w["rejected"]),
                     before=ex2["src_overview"], after=ex2["correction"])

# seven-model totals quoted in the blog (1,342 / 454 / 5,431)
rows7 = [r for r in rows_all]
N["seven_model_totals"] = dict(planned=len(rows7), annotated=sum(r["annotated"] == "yes" for r in rows7), final=len(recs7),
                               rejected=sum(r["rejected"] for r in recs7),
                               rejected_with_correction=sum(1 for r in recs7 if r["rejected"] and r["correction"].strip()),
                               windows_judged=sum(r["seg_total"] for r in recs7),
                               windows_all=sum(len(A._maybe_json(r.get("task_b_windows"), [])) for r in rows7 if r["annotated"] == "yes"))
N["hidden_counts"] = {m: [sum(r["seg_rejected"] > 0 for r in mrec[m] if r["accepted"] and r["seg_total"] > 0),
                          sum(1 for r in mrec[m] if r["accepted"] and r["seg_total"] > 0)] for m in ORDER}

# ------------------------------------------------------------------ write
json.dump(N,open(V.PAPER / "build/numbers.json", "w"), indent=1, default=lambda o: dict(o) if isinstance(o, Counter) else str(o))
print("wrote build/numbers.json")


==> anc/scripts/stats_util.py <==
"""Metric and resampling helpers for the paper analysis (BLEU-4, Mann-Whitney AUC, clip bootstrap)."""
from __future__ import annotations

import math
from collections import Counter

import numpy as np


def ngrams(toks, n):
    return Counter(tuple(toks[i:i + n]) for i in range(len(toks) - n + 1))


def all_ngrams(toks, N=4):
    return [ngrams(toks, n) for n in range(1, N + 1)]


# ------------------------------------------------------------------ BLEU

def bleu4(hyp, refs, smoothing="none", bp_mode="closest"):
    """Multi-reference sentence BLEU-4 (Papineni). hyp: tokens, refs: list of token lists.

    smoothing: 'none' (0 if any p_n == 0, like nltk unsmoothed), 'eps' (nltk method1, eps=0.1),
    'add1' (nltk method2 / Lin & Och add-one for n>1), 'exp' (nltk method3 / sacrebleu 'exp'),
    'coco' (pycocoevalcap tiny/small constants).
    """
    if not refs:
        return None
    hyp_ng = all_ngrams(hyp)
    ref_ngs = [all_ngrams(r) for r in refs]
    num, den = [], []
    for n in range(4):
        maxref = Counter()
        for rg in ref_ngs:
            for g, c in rg[n].items():
                if c > maxref[g]:
                    maxref[g] = c
        clipped = sum(min(c, maxref[g]) for g, c in hyp_ng[n].items())
        total = max(0, len(hyp) - n)
        num.append(clipped)
        den.append(total)
    hl = len(hyp)
    rls = [len(r) for r in refs]
    if bp_mode == "closest":
        rl = min(rls, key=lambda x: (abs(x - hl), x))
    elif bp_mode == "shortest":
        rl = min(rls)
    else:  # average
        rl = sum(rls) / len(rls)
    bp = 1.0 if hl > rl else (math.exp(1 - rl / hl) if hl > 0 else 0.0)

    logs = []
    if smoothing == "none":
        if any(x == 0 for x in num):
            return 0.0
        logs = [math.log(num[i] / den[i]) for i in range(4)]
    elif smoothing == "eps":
        logs = [math.log((num[i] if num[i] > 0 else 0.1) / den[i]) for i in range(4)]
    elif smoothing == "add1":
        logs = [math.log(num[0] / den[0]) if num[0] > 0 else -1e9] + [
            math.log((num[i] + 1) / (den[i] + 1)) for i in range(1, 4)
        ]
        if num[0] == 0:
            return 0.0
    elif smoothing == "exp":
        k = 1
        for i in range(4):
            if num[i] == 0:
                k *= 2
                logs.append(math.log(1 / (k * den[i])))
            else:
                logs.append(math.log(num[i] / den[i]))
    elif smoothing == "coco":
        tiny, small = 1e-15, 1e-9
        logs = [math.log((num[i] + tiny) / (den[i] + small)) for i in range(4)]
    else:
        raise ValueError(smoothing)
    return bp * math.exp(sum(logs) / 4)



# ------------------------------------------------------------------ AUC / stats

def auc(pos, neg):
    """Mann-Whitney AUC = P(pos > neg) + 0.5 P(tie)."""
    pos = np.asarray(pos, float)
    neg = np.asarray(neg, float)
    allv = np.concatenate([pos, neg])
    order = allv.argsort(kind="mergesort")
    ranks = np.empty(len(allv))
    # average ranks for ties
    sv = allv[order]
    i = 0
    r = np.arange(1, len(allv) + 1, dtype=float)
    while i < len(sv):
        j = i
        while j + 1 < len(sv) and sv[j + 1] == sv[i]:
            j += 1
        r[i:j + 1] = (i + j) / 2.0 + 1
        i = j + 1
    ranks[order] = r
    rp = ranks[: len(pos)].sum()
    return (rp - len(pos) * (len(pos) + 1) / 2) / (len(pos) * len(neg))


def weighted_auc_batch(scores, labels, W):
    """AUC for many weight vectors at once.

    scores: (N,), labels: (N,) bool (True = accepted/positive), W: (B, N) integer
    weights (number of times each candidate's clip was drawn). Ties count 0.5.
    """
    scores = np.asarray(scores, float)
    labels = np.asarray(labels, bool)
    uniq, inv = np.unique(scores, return_inverse=True)
    K = len(uniq)
    B = W.shape[0]
    pos_w = np.zeros((B, K))
    neg_w = np.zeros((B, K))
    # accumulate weights per unique score value
    Wp = W[:, labels]
    Wn = W[:, ~labels]
    np.add.at(pos_w.T, inv[labels], Wp.T)
    np.add.at(neg_w.T, inv[~labels], Wn.T)
    neg_cum_below = np.cumsum(neg_w, axis=1) - neg_w  # neg weight strictly below each value
    num = (pos_w * (neg_cum_below + 0.5 * neg_w)).sum(axis=1)
    den = pos_w.sum(axis=1) * neg_w.sum(axis=1)
    return num / den


def clip_bootstrap_auc(scores, labels, clips, B=10000, seed=20261015):
    rng = np.random.default_rng(seed)
    uclips, cinv = np.unique(np.asarray(clips), return_inverse=True)
    C = len(uclips)
    out = []
    chunk = 2000
    for start in range(0, B, chunk):
        b = min(chunk, B - start)
        draws = rng.integers(0, C, size=(b, C))
        counts = np.zeros((b, C))
        np.add.at(counts, (np.repeat(np.arange(b), C), draws.ravel()), 1)
        W = counts[:, cinv]
        out.append(weighted_auc_batch(scores, labels, W))
    return np.concatenate(out)




==> anc/scripts/table1.py <==
"""Section 3 / Table 1: do overlap metrics separate accepted from rejected overviews?

Configuration (reproduces the metric values of the September draft exactly):
  * candidates: src_overview of every caption with a final verdict (six models)
  * approved reference text of a caption: src_overview if accepted, task_a_correction if rejected
  * gold reference text: task_a_correction of rejected captions
  * references for a candidate: the texts of every OTHER caption on the same clip
  * tokens: lowercase, re.findall(r"[a-z0-9']+")
  * BLEU-4: multi-reference sentence BLEU, unsmoothed, closest-reference brevity penalty
  * CIDEr-style: tf-idf n-gram (1..4) cosine, idf = ln(N / (1 + df)) over the N approved texts,
    mean over references and n, x10 (no clipping or length penalty; not CIDEr-D)
  * AUC: Mann-Whitney, accepted = positive, ties 0.5; 95% CIs by bootstrap over clips

Writes paper/build/table1.json.
"""
from __future__ import annotations

import csv
import difflib
import itertools
import json
import math
import re
from collections import Counter, defaultdict

import numpy as np

import vera_data as V
from stats_util import all_ngrams, auc, bleu4, clip_bootstrap_auc

B = 10_000
rows = V.load_master()
recs, _, _ = V.records(rows)
clips = V.by(recs, "clip")
for r in recs:
    corr = r["correction"].strip()
    r["approved_text"] = r["src_overview"] if r["accepted"] else (corr or None)
    r["gold_text"] = corr if (r["rejected"] and corr) else None


def T(s, _c={}):
    if s not in _c:
        _c[s] = re.findall(r"[a-z0-9']+", s.lower())
    return _c[s]


DOCS = [r["approved_text"] for r in recs if r["approved_text"]]
DF = Counter()
for d in DOCS:
    for c in all_ngrams(T(d)):
        DF.update(c.keys())
NDOC = len(DOCS)
_VC = {}


def tfidf(s):
    if s not in _VC:
        vs = []
        for c in all_ngrams(T(s)):
            v = {g: tf * math.log(NDOC / (1 + DF.get(g, 0))) for g, tf in c.items()}
            vs.append((v, math.sqrt(sum(x * x for x in v.values()))))
        _VC[s] = vs
    return _VC[s]


def cider_style(h, refs):
    hv = tfidf(h)
    per_n = []
    for n in range(4):
        a, na = hv[n]
        sims = []
        for ref in refs:
            b, nb = tfidf(ref)[n]
            s = sum(x * b.get(g, 0.0) for g, x in a.items())
            sims.append(s / (na * nb) if na and nb else 0.0)
        per_n.append(np.mean(sims))
    return 10.0 * float(np.mean(per_n))


def refs_for(r, cond, keep=lambda o: True):
    others = [o for o in clips[r["clip"]] if o is not r and keep(o)]
    key = "approved_text" if cond == "approved" else "gold_text"
    return [o[key] for o in others if o[key]]


def score(cond):
    out = []
    for r in recs:
        refs = refs_for(r, cond)
        if refs:
            out.append(dict(rec=r, bleu=bleu4(T(r["src_overview"]), [T(x) for x in refs]),
                            cider=cider_style(r["src_overview"], refs)))
    return out


def row_stats(scored, key, seed):
    s = np.array([x[key] for x in scored], float)
    lab = np.array([x["rec"]["accepted"] for x in scored])
    boot = clip_bootstrap_auc(s, lab, [x["rec"]["clip"] for x in scored], B=B, seed=seed)
    return dict(acc_mean=float(s[lab].mean()), rej_mean=float(s[~lab].mean()), auc=float(auc(s[lab], s[~lab])),
                ci=[float(np.percentile(boot, 2.5)), float(np.percentile(boot, 97.5))],
                n_acc=int(lab.sum()), n_rej=int((~lab).sum()))


def matched_auc(cond, key, seed=3):
    """Accepted/rejected pairs on the same clip, both scored against the identical reference set."""
    wins, clip_of = [], []
    tk = "approved_text" if cond == "approved" else "gold_text"
    for c, rs in clips.items():
        for a in rs:
            if not a["accepted"]:
                continue
            for j in rs:
                if not j["rejected"]:
                    continue
                refs = [o[tk] for o in rs if o is not a and o is not j and o[tk]]
                if not refs:
                    continue
                if key == "bleu":
                    sa, sj = bleu4(T(a["src_overview"]), [T(x) for x in refs]), bleu4(T(j["src_overview"]), [T(x) for x in refs])
                else:
                    sa, sj = cider_style(a["src_overview"], refs), cider_style(j["src_overview"], refs)
                wins.append(1.0 if sa > sj else (0.5 if sa == sj else 0.0))
                clip_of.append(c)
    wins = np.array(wins)
    uc, inv = np.unique(clip_of, return_inverse=True)
    sums = np.bincount(inv, weights=wins, minlength=len(uc))
    cnts = np.bincount(inv, minlength=len(uc)).astype(float)
    d = V.bootstrap_draws(len(uc), B, seed)
    bs = sums[d].sum(1) / cnts[d].sum(1)
    return dict(auc=float(wins.mean()), ci=[float(np.percentile(bs, 2.5)), float(np.percentile(bs, 97.5))],
                pairs=len(wins), clips=len(uc))


OUT = {"config": __doc__}
SC = {c: score(c) for c in ("approved", "gold")}
OUT["table"] = {f"{c}/{k}": row_stats(SC[c], k, seed=11 + i) for i, (c, k) in
                enumerate(itertools.product(("approved", "gold"), ("bleu", "cider")))}
OUT["matched"] = {f"{c}/{k}": matched_auc(c, k) for c, k in itertools.product(("approved", "gold"), ("bleu", "cider"))}

# gold minus approved BLEU AUC on the candidates scored in both conditions (paired clip draws)
gi = {x["rec"]["uniqueid"]: x for x in SC["gold"]}
common = [x for x in SC["approved"] if x["rec"]["uniqueid"] in gi]
sa = np.array([x["bleu"] for x in common]); sg = np.array([gi[x["rec"]["uniqueid"]]["bleu"] for x in common])
lab = np.array([x["rec"]["accepted"] for x in common]); cl = [x["rec"]["clip"] for x in common]
d = clip_bootstrap_auc(sg, lab, cl, B=B, seed=7) - clip_bootstrap_auc(sa, lab, cl, B=B, seed=7)
OUT["gold_minus_approved"] = dict(n=len(common), approved=float(auc(sa[lab], sa[~lab])), gold=float(auc(sg[lab], sg[~lab])),
                                  ci=[float(np.percentile(d, 2.5)), float(np.percentile(d, 97.5))])

# length-only control (shorter = accepted) on the approved-condition candidates
ap = SC["approved"]
ln = np.array([-len(x["rec"]["src_overview"].split()) for x in ap], float)
lab = np.array([x["rec"]["accepted"] for x in ap])
lb = clip_bootstrap_auc(ln, lab, [x["rec"]["clip"] for x in ap], B=B, seed=5)
OUT["length_only"] = dict(auc=float(auc(ln[lab], ln[~lab])), ci=[float(np.percentile(lb, 2.5)), float(np.percentile(lb, 97.5))],
                          med_words_acc=float(np.median([-v for v in ln[lab]])), med_words_rej=float(np.median([-v for v in ln[~lab]])))
OUT["n_records"] = dict(n=len(recs), acc=sum(r["accepted"] for r in recs), rej=sum(r["rejected"] for r in recs))
OUT["dropped_no_refs"] = [(r["model"], r["clip_name"]) for r in recs if not refs_for(r, "approved")]

# model level: mean BLEU-4 vs correct-caption rate on the paired subset
prs, pclips = V.paired(recs)
per = {}
for m in V.ORDER:
    rp = [r for r in prs if r["model"] == m]
    per[m] = dict(bleu=float(np.mean([x["bleu"] for x in ap if x["rec"]["model"] == m])),
                  rate=sum(r["accepted"] for r in rp) / len(rp))
rho = V.A.spearman([per[m]["bleu"] for m in V.ORDER], [per[m]["rate"] for m in V.ORDER])
perms = [V.A.spearman(list(range(6)), list(p)) for p in itertools.permutations(range(6))]
OUT["per_model"] = per
OUT["rho"] = dict(rho=rho, p_two_sided=float(np.mean([abs(v) >= abs(rho) - 1e-12 for v in perms])))
OUT["bleu_rank"] = sorted(V.ORDER, key=lambda m: -per[m]["bleu"])

# same-family references: score every paired-subset candidate against three non-Qwen3.8 references
nonq = ["Muse Spark 1.2", "Kimi K3", "Seed 2.1 Turbo", "Gemini 3.1 Pro"]
three = {}
for m in V.ORDER:
    pools = [p for p in itertools.combinations(nonq, 3) if m not in p]
    vals = []
    for r in prs:
        if r["model"] != m:
            continue
        for p in pools:
            refs = [o["approved_text"] for o in clips[r["clip"]] if o["model"] in p and o["approved_text"]]
            vals.append(bleu4(T(r["src_overview"]), [T(t) for t in refs]))
    three[m] = float(np.mean(vals))
OUT["bleu_three_nonqwen_refs"] = three
OUT["bleu_three_nonqwen_rank"] = sorted(V.ORDER, key=lambda m: -three[m])

# how much of a reviewer correction is the model's own draft
kept, selfb = [], []
for r in recs:
    if r["rejected"] and r["correction"].strip():
        a, b = T(r["src_overview"]), T(r["correction"])
        sm = difflib.SequenceMatcher(a=a, b=b, autojunk=False)
        kept.append(sum(bl.size for bl in sm.get_matching_blocks()) / max(1, len(b)))
        selfb.append(bleu4(b, [a]))
OUT["correction_copy"] = dict(median_kept=float(np.median(kept)), iqr=[float(np.percentile(kept, 25)), float(np.percentile(kept, 75))],
                              median_selfbleu=float(np.median(selfb)))

# video-grounded LLM judge already run in this project (judge_annotations.py): Gemini 3.1 Pro lists material
# defects in the ORIGINAL caption (overview + timeline) before the annotation is revealed. Score = -#defects.
jr = {row["uniqueid"]: row for row in csv.DictReader(open(V.PROJECT / "judge_results.csv", newline=""))}
jj = [r for r in recs if r["uniqueid"] in jr and jr[r["uniqueid"]]["n_defects_found"].strip().lstrip("-").isdigit()]
s = np.array([-int(jr[r["uniqueid"]]["n_defects_found"]) for r in jj], float)
lab = np.array([r["accepted"] for r in jj])
jb = clip_bootstrap_auc(s, lab, [r["clip"] for r in jj], B=B, seed=9)
OUT["llm_judge"] = dict(auc=float(auc(s[lab], s[~lab])), ci=[float(np.percentile(jb, 2.5)), float(np.percentile(jb, 97.5))],
                        n_acc=int(lab.sum()), n_rej=int((~lab).sum()),
                        models=sorted({r["model"] for r in jj}))

json.dump(OUT, open(V.PAPER / "build/table1.json", "w"), indent=1)
for k, v in OUT["table"].items():
    print(f"{k:16} acc {v['acc_mean']:.3f} rej {v['rej_mean']:.3f} AUC {v['auc']:.3f} [{v['ci'][0]:.3f}, {v['ci'][1]:.3f}] n {v['n_acc']}/{v['n_rej']}")
for k, v in OUT["matched"].items():
    print(f"matched {k:16} {v['auc']:.3f} [{v['ci'][0]:.3f}, {v['ci'][1]:.3f}] pairs {v['pairs']}")
print("gold-approved", OUT["gold_minus_approved"]); print("length", OUT["length_only"]); print("rho", OUT["rho"])
print("bleu rank", OUT["bleu_rank"], {m: round(v['bleu'], 3) for m, v in per.items()})
print("three", {m: round(v, 3) for m, v in three.items()}, OUT["bleu_three_nonqwen_rank"])
print("copy", OUT["correction_copy"]); print("judge", OUT["llm_judge"])


==> anc/scripts/tables.py <==
"""LaTeX table bodies generated from build/numbers.json and build/table1.json."""
from __future__ import annotations

import json
import re

import vera_data as V

N = json.load(open(V.PAPER / "build/numbers.json"))
T1 = json.load(open(V.PAPER / "build/table1.json"))
OUT = V.PAPER / "tables"
ORDER = V.ORDER


def w(name, s):
    # typeset negative numbers with a true minus sign (leaves model names such as Qwen3.8-27B alone)
    s = re.sub(r"(?<=[\s\[])-(?=\d)", "$-$", s)
    (OUT / f"{name}.tex").write_text(s.strip() + "\n")


def f1(x):
    return f"{x:.1f}"


def ci(a, d=1):
    return f"[{a[0]:.{d}f}, {a[1]:.{d}f}]"


# Table 1 -- metric agreement
r = []
for cond, lab in (("approved", f"Approved ($n$={T1['table']['approved/bleu']['n_acc']}/{T1['table']['approved/bleu']['n_rej']})"),
                  ("gold", f"Gold ($n$={T1['table']['gold/bleu']['n_acc']}/{T1['table']['gold/bleu']['n_rej']})")):
    for i, (k, name) in enumerate((("bleu", "BLEU-4"), ("cider", "CIDEr-style cosine"))):
        t, m = T1["table"][f"{cond}/{k}"], T1["matched"][f"{cond}/{k}"]
        r.append(f"{lab if i == 0 else ''} & {name} & {t['acc_mean']:.3f} & {t['rej_mean']:.3f} & {t['auc']:.3f} & "
                 f"{ci(t['ci'], 3)} & {m['auc']:.3f} \\\\")
    r.append("\\addlinespace")
L, J = T1["length_only"], T1["llm_judge"]
r.append(f"Controls & Overview length (shorter $\\to$ accept) & {L['med_words_acc']:.0f}w & {L['med_words_rej']:.0f}w & {L['auc']:.3f} & {ci(L['ci'], 3)} & -- \\\\")
r.append(f"& Video-LLM judge, fewer defects$^\\dagger$ & & & {J['auc']:.3f} & {ci(J['ci'], 3)} & -- \\\\")
w("t1_metrics", r"""
\begin{tabular}{llccccc}
\toprule
References & Score & Accepted & Rejected & AUC & 95\% CI & Matched \\
\midrule
""" + "\n".join(r) + r"""
\bottomrule
\end{tabular}""")

# Table 2 -- stricter evidence bar, all reviewed captions
t2 = N["table2"]["full"]
rows = "\n".join(f"{m} & {N['counts']['per_model_n'][m]} & " + " & ".join(f"{v:.1f}" for v in t2[m]) + r" \\" for m in ORDER)
w("t2_threshold", r"""
\begin{tabular}{lccccc}
\toprule
Model & $n$ & Any correction & $\geq$3 words & $\geq$6 words & $\geq$16 words \\
\midrule
""" + rows + r"""
\bottomrule
\end{tabular}""")

# Table 3 -- granularity
g = N["granularity"]
order = ["Camera / shot misunderstanding", "Temporal / order error", "Unsupported inference", "Important omission", "Factual error"]
lab = {"Camera / shot misunderstanding": "Camera / shot", "Temporal / order error": "Temporal / order",
       "Unsupported inference": "Unsupported inference", "Important omission": "Important omission", "Factual error": "Factual error"}
rows = "\n".join(f"{lab[m]} & {g[m]['overview']:.1f} ({g[m]['k'][0]}) & {g[m]['segment']:.1f} ({g[m]['k'][1]}) & "
                 + (f"\\textbf{{{g[m]['ratio']:.1f}$\\times$}}" if m.startswith("Camera") else f"{g[m]['ratio']:.1f}$\\times$") + r" \\" for m in order)
w("t3_granularity", r"""
\begin{tabular}{lccc}
\toprule
Failure mode & Overview pass, \% ($k$) & Window pass, \% ($k$) & Ratio \\
\midrule
""" + rows + r"""
\bottomrule
\end{tabular}""")

# Table 4 -- robustness of the camera ratio
gr = N["granularity_robust"]
rows = [("Primary: QC-pass overview, annotator-pass windows, 1,144 captions", gr["primary_full"]),
        ("Annotator pass at both levels (same person, same sitting)", gr["annotator_pass_both"]),
        ("QC pass at both levels", gr["qc_pass_both"]),
        ("Camera-over-factual precedence enforced on every unit", gr["precedence_enforced"]),
        ("172-clip paired subset", gr["primary_paired"]),
        (f"Excluding the {N['corpus']['n_manipulated']} manipulated clips", gr["no_manipulated"]),
        ("Seven models (Qwen3.5-397B included)", N["seven_model"]["camera_ratio"])]
w("t4_robust", r"""
\begin{tabular}{lc}
\toprule
Variant & Camera / shot ratio \\
\midrule
""" + "\n".join(f"{a} & {b:.1f}$\\times$ \\\\" for a, b in rows) + r"""
\bottomrule
\end{tabular}""")

# Table 5 -- primary measures, paired subset
t4 = N["table4"]
crit_max = max(t4[m]["critical"] for m in ORDER)
rows = "\n".join(
    f"{m} & {t4[m]['correct']:.1f} & {ci(t4[m]['ci'])} & {t4[m]['seg']:.1f} & {ci(t4[m]['seg_ci'])} & "
    + (f"\\textbf{{{t4[m]['critical']:.1f}}}" if t4[m]["critical"] == crit_max else f"{t4[m]['critical']:.1f}")
    + f" & {ci(t4[m]['critical_ci'])} \\\\" for m in ORDER)
w("t5_primary", r"""
\begin{tabular}{lcccccc}
\toprule
& \multicolumn{2}{c}{Correct overview} & \multicolumn{2}{c}{Correct window} & \multicolumn{2}{c}{Critical (derived)} \\
\cmidrule(lr){2-3}\cmidrule(lr){4-5}\cmidrule(lr){6-7}
Model & \% & 95\% CI & \% & 95\% CI & \% & 95\% CI \\
\midrule
""" + rows + r"""
\bottomrule
\end{tabular}""")

# Table 6 -- taxonomy, frequency and severity per mode (definitions from docs/annotation-opsguidelines.txt)
t5 = N["table5"]
DEFS = {
    "Factual error": ("An observable fact is stated incorrectly: wrong person, object, action, attribute, count, location or spatial relation.",
                      "Can a reviewer point at a frame and say ``not that''?"),
    "Important omission": ("A central event or piece of information needed to describe the content adequately is missing; optional background detail is not marked.",
                           "Would a reader holding only the caption be misled?"),
    "Camera / shot": ("Camera motion, zoom, cuts, framing, occlusion or reflection is mistaken for something happening in the physical scene.",
                      "Did the pixels move because the camera moved, or the world?"),
    "Segmentation": ("Windows merge distinct events, miss a shot change, are placed on a grid rather than on content, or are timestamped materially away from the event.",
                     "Are the timestamps where the events actually are?"),
    "Unsupported inference": ("Intent, emotion, identity, cause or relationship is asserted where the video does not support it, including identification from outside knowledge.",
                              "Could any viewer verify this from the footage alone?"),
    "Temporal / order": ("Event order, timing, duration, repetition or simultaneity is materially misrepresented.",
                         "Is what happened right but when wrong?"),
}
order5 = ["Factual error", "Important omission", "Camera / shot", "Segmentation", "Unsupported inference", "Temporal / order"]
rows = []
for k in order5:
    v = t5[k]
    d, test = DEFS[k]
    cell = f"{d} \\newline \\emph{{{test}}}"
    if k == "Segmentation":
        rows.append(f"{k} & {cell} & {v['incidence']:.1f} & -- & -- \\\\")
    else:
        rows.append(f"{k} & {cell} & {v['incidence']:.1f} & {v['window_share']:.1f} & {v['per100']:.1f} \\\\")
w("t6_cost", r"""
\begin{tabular}{@{}>{\raggedright\arraybackslash}p{2.3cm}>{\raggedright\arraybackslash}p{7.2cm}ccc@{}}
\toprule
Mode & Definition given to annotators \newline \emph{Decision test (our summary)} & Captions (\%) & Near-total (\%) & Per 100 \\
\midrule
""" + "\n\\addlinespace\n".join(rows) + r"""
\bottomrule
\end{tabular}""")

# Table 7 -- per-model incidence, all captions
t6 = N["table6"]["full"]
cols = ["Factual error", "Important omission", "Camera / shot", "Unsupported inference", "Temporal / order", "Segmentation"]


def t6rows(t):
    return "\n".join(f"{m} & {t[m]['n']} & " + " & ".join(f"{t[m][c]:.1f}" for c in cols) + r" \\" for m in ORDER)


head = r"""
\begin{tabular}{lccccccc}
\toprule
Model & $n$ & Factual & Omission & Camera & Inference & Temporal & Segment. \\
\midrule
"""
w("t7_profiles", head + t6rows(t6) + "\n\\bottomrule\n\\end{tabular}")
w("a3_profiles_paired", head + t6rows(N["table6"]["paired"]) + "\n\\bottomrule\n\\end{tabular}")

# Table 8 -- component survival
t7 = N["table7"]
rows = "\n".join(f"{m} & {t7[m]['overview']:.1f} & {t7[m]['scene']:.1f} & {t7[m]['shot']:.1f} & {t7[m]['segmentation']:.1f} & {t7[m]['rewritten']:.2f} \\\\" for m in ORDER)
w("t8_components", r"""
\begin{tabular}{lccccc}
\toprule
Model & Overview & Scene text & Shot text & Segmentation & Rewritten \\
\midrule
""" + rows + r"""
\bottomrule
\end{tabular}""")

# Table 9 -- repair direction
t8 = N["table8"]
o8 = sorted(ORDER, key=lambda m: -t8[m]["tol5"]["lengthen"])
rows = "\n".join(
    f"{m} & {t8[m]['tol5']['n']} & {t8[m]['tol5']['lengthen']:.0f} / {t8[m]['tol5']['shorten']:.0f} / {t8[m]['tol5']['same']:.0f} & "
    f"{t8[m]['tol0']['lengthen']:.0f} & {t8[m]['tol10']['lengthen']:.0f} & {t8[m]['tol5']['median_rel_change']:+.1f} & "
    f"{N['table10'][m]['camera']['delta']:+.1f} \\\\" for m in o8)
w("t9_direction", r"""
\begin{tabular}{lcccccc}
\toprule
& & \multicolumn{3}{c}{Lengthen / shorten / same (\%)} & Median length & Handheld \\
\cmidrule(lr){3-5}
Model & Repairs & $\pm$5\% band & Lengthen, $\pm$0\% & Lengthen, $\pm$10\% & change (\%) & penalty (pts) \\
\midrule
""" + rows + r"""
\bottomrule
\end{tabular}""")

# Table 10 -- clip properties
t9 = N["table9"]
nice = lambda s: s.replace("-", " ")  # noqa: E731
rows = []
for k, v in t9.items():
    p = "$<$0.001" if v["p"] < 0.001 else f"{v['p']:.3f}"
    pc = "$<$0.001" if v["clip_p"] < 0.001 else f"{v['clip_p']:.3f}"
    mark = r"$^\ast$" if v["clip_p"] < N["bonferroni6"] else ""
    rows.append(f"{k} & {v['lo'][1]:.1f} {nice(v['lo'][0])} -- {v['hi'][1]:.1f} {nice(v['hi'][0])} & {v['chi2']:.1f} & {v['df']} & {p} & {pc}{mark} \\\\")
w("t10_properties", r"""
\begin{tabular}{llcccc}
\toprule
& & \multicolumn{3}{c}{Caption level} & Clip level \\
\cmidrule(lr){3-5}\cmidrule(lr){6-6}
Property & Correct-overview range across buckets & $\chi^2$ & d.f. & $p$ & $p$ \\
\midrule
""" + "\n".join(rows) + r"""
\bottomrule
\end{tabular}""")

# Table 11 -- difficult footage
t10 = N["table10"]
o10 = sorted(ORDER, key=lambda m: -t10[m]["camera"]["delta"])
rows = "\n".join(
    f"{m} & {t10[m]['camera']['hard']:.1f} & {t10[m]['camera']['easy']:.1f} & {t10[m]['camera']['delta']:+.1f} {ci(t10[m]['camera']['ci'])} & "
    f"{t10[m]['complexity']['hard']:.1f} & {t10[m]['complexity']['easy']:.1f} & {t10[m]['complexity']['delta']:+.1f} {ci(t10[m]['complexity']['ci'])} \\\\" for m in o10)
w("t11_conditions", r"""
\begin{tabular}{lcccccc}
\toprule
& \multicolumn{3}{c}{Camera platform} & \multicolumn{3}{c}{Scene complexity} \\
\cmidrule(lr){2-4}\cmidrule(lr){5-7}
Model & Handheld & Tripod & $\Delta$ [95\% CI] & Med./high & Low & $\Delta$ [95\% CI] \\
\midrule
""" + rows + r"""
\bottomrule
\end{tabular}""")

# Appendix A1 -- generation runs
ru = N["runs"]
route = {"Gemini 3.1 Pro": "Gemini API", "Muse Spark 1.2": "OpenRouter", "Seed 2.1 Turbo": "OpenRouter",
         "Kimi K3": "OpenRouter", "Qwen3.8-Max": "OpenRouter", "Qwen3.8-27B": "OpenRouter"}
rows = "\n".join(
    f"{m} & \\texttt{{{ru[m]['model_id']}}} & {route[m]} & {max(1, ru[m]['providers'])} & {ru[m]['tokens_per_s']:.0f} & "
    f"{ru[m]['retried']} & {ru[m]['different_input']} & {ru[m]['invalid_reviewed']} \\\\" for m in ORDER)
w("a1_runs", r"""
\begin{tabular}{llcccccc}
\toprule
Model & Identifier & Route & Providers & Tokens/s video & Retried & Re-encoded & Invalid kept \\
\midrule
""" + rows + r"""
\bottomrule
\end{tabular}""")

# Appendix A2 -- pairwise gaps
rows = []
for p in N["pairwise"]["pairs"]:
    rows.append(f"{V.SHORT[p['a']]} -- {V.SHORT[p['b']]} & {p['raw_gap']:+.1f} & {ci(p['raw_bonf'])} & {'yes' if p['raw_sep'] else ''} & "
                f"{p['adj_gap']:+.1f} & {ci(p['adj_bonf'])} & {'yes' if p['adj_sep'] else ''} \\\\")
w("a2_pairwise", r"""
\begin{tabular}{lcccccc}
\toprule
& \multicolumn{3}{c}{Raw} & \multicolumn{3}{c}{Reviewer- and clip-adjusted} \\
\cmidrule(lr){2-4}\cmidrule(lr){5-7}
Pair (row $-$ column) & Gap & Bonferroni CI & Separates & Gap & Bonferroni CI & Separates \\
\midrule
""" + "\n".join(rows) + r"""
\bottomrule
\end{tabular}""")

# Appendix A4 -- Table 2 on the paired subset
t2p = N["table2"]["paired"]
rows = "\n".join(f"{m} & 172 & " + " & ".join(f"{v:.1f}" for v in t2p[m]) + r" \\" for m in ORDER)
w("a4_threshold_paired", r"""
\begin{tabular}{lccccc}
\toprule
Model & $n$ & Any correction & $\geq$3 words & $\geq$6 words & $\geq$16 words \\
\midrule
""" + rows + r"""
\bottomrule
\end{tabular}""")
# Table 12 -- model profile summary
ps = N["profile_summary"]
SHORTMODE = {"Factual error": "factual", "Important omission": "omission", "Camera / shot": "camera", "Segmentation": "segmentation",
             "Unsupported inference": "inference", "Temporal / order": "temporal"}
rows = []
for m in ORDER:
    v = ps[m]
    top = v["top"]
    second = f"{SHORTMODE[top[1][0]]} {top[1][1]:.1f}"
    if abs(top[1][1] - top[2][1]) < 0.05:
        second = f"{SHORTMODE[top[1][0]]} = {SHORTMODE[top[2][0]]} {top[1][1]:.1f}"
    rows.append(f"{m} & {v['accuracy']:.1f} & {SHORTMODE[top[0][0]]} {top[0][1]:.1f}; {second} & {v['handheld']:+.1f} & "
                f"{v['direction'][0]:.0f} / {v['direction'][1]:.0f} / {v['direction'][2]:.0f} & {v['label']} \\\\")
w("t12_model_profiles", r"""
\begin{tabular}{@{}lc>{\raggedright\arraybackslash}p{5.4cm}ccc@{}}
\toprule
Model & Accuracy (\%) & Two most frequent modes (\%) & Handheld & Repairs L / S / = & Direction \\
\midrule
""" + "\n".join(rows) + r"""
\bottomrule
\end{tabular}""")

# Table 13 -- per-bucket difficulty and model spread, content type and camera platform
NICE = lambda s: s.replace("-", " ")  # noqa: E731
blocks = []
for f, title in (("content_bucket", "Content type"), ("camera_platform", "Camera platform")):
    rs = [x for x in N["buckets"][f] if x["n"] >= 60 and x["bucket"] != "unclear"]
    lines = [f"\\multicolumn{{6}}{{l}}{{\\emph{{{title}}}}} \\\\"]
    for x in rs:
        lines.append(f"\\quad {NICE(x['bucket'])} & {x['correct']:.1f} & {x['n']} & {x['clips']} & {x['per_model_n'][0]}--{x['per_model_n'][1]} & {x['spread']:.1f} \\\\")
    blocks.append("\n".join(lines))
w("t13_buckets", r"""
\begin{tabular}{lccccc}
\toprule
Bucket & Correct (\%) & Verdicts & Clips & Per model & Model spread (pts) \\
\midrule
""" + "\n\\addlinespace\n".join(blocks) + r"""
\bottomrule
\end{tabular}""")
print("tables written to", OUT)


==> anc/scripts/vera_data.py <==
"""Shared loading for the VERA paper analysis.

Every figure in the paper is computed from annotated_master.csv (built by
join_annotations.py) through the canonical loader in analyse.py, plus the raw
platform exports for the QC-pass window verdicts. Nothing here writes to the
project; outputs go to paper/build, paper/tables and paper/figures.
"""
from __future__ import annotations

import csv
import json
import re
import sys
from collections import defaultdict
from pathlib import Path

import numpy as np

PAPER = Path(__file__).resolve().parents[1]
PROJECT = PAPER.parent
sys.path.insert(0, str(PROJECT / ".claude/skills/caption-benchmark-report/assets"))
import analyse as A  # noqa: E402

csv.field_size_limit(10 ** 9)

EXCLUDED = "Qwen3.5-397B"
ORDER = ["Qwen3.8-Max", "Muse Spark 1.2", "Kimi K3", "Seed 2.1 Turbo", "Gemini 3.1 Pro", "Qwen3.8-27B"]
SHORT = {"Qwen3.8-Max": "3.8-Max", "Muse Spark 1.2": "Muse", "Kimi K3": "Kimi", "Seed 2.1 Turbo": "Seed",
         "Gemini 3.1 Pro": "Gemini", "Qwen3.8-27B": "3.8-27B", "Qwen3.5-397B": "3.5-397B"}
CB = A.CHECKBOX_MODES
FACT, OMIT, CAM, INF, TEMP = CB
SEG = A.SEGMENTATION_MODE
META = ("content_bucket", "primary_domain", "shot_scale", "setting", "environment", "scene_speed",
        "primary_subject_type")
RAW_EXPORTS = ["VERA - Captioning Phase 1 & 2 Data - Sheet1 (1).csv", "VERA - Captioning Phase 3 Data - Sheet1.csv"]
MANIP = re.compile(r"__(reverse|shufflecc|colorbanding|datamoshing)")


def load_master():
    rows, _, _ = A.load(str(PROJECT / "annotated_master.csv"))
    return rows


def records(rows, exclude=EXCLUDED):
    """analyse.prepare() plus clip metadata and the annotator-pass Task A fields."""
    rows = [r for r in rows if r.get("model_label") != exclude]
    recs, excluded = A.prepare(rows)
    raw = {r["uniqueid"]: r for r in rows}
    for r in recs:
        m = raw[r["uniqueid"]]
        for k in META:
            r[k] = m.get(k, "")
        r["seg_radios"] = [m.get(f"segmentation_{i}_radio", "") for i in (1, 2, 3)]
        r["src_timeline"] = json.loads(m.get("src_timeline") or "[]")
        r["n_windows_all"] = len(A._maybe_json(m.get("task_b_windows"), []))
        r["ann_verdict"] = m.get("ann_task_a_radio", "").strip()
        wf = A._maybe_json(m.get("ann_whatfailedtaska"), {})
        r["ann_caption_modes"] = {A._norm_mode(x) for x in (wf.get("checkBoxSelected") or [])} if isinstance(wf, dict) else set()
        r["src_valid"] = m.get("src_valid", "")
        r["export"] = m.get("export", "")
        r["clip_name"] = r["clip"].rsplit("/", 1)[-1]
    return recs, excluded, rows


def paired(recs):
    clips, models = A.paired_subset(recs)
    return [r for r in recs if r["clip"] in clips], clips


def raw_exports():
    """uniqueid -> raw export row; later exports win, as in join_annotations.py."""
    out = {}
    for f in RAW_EXPORTS:
        with open(PROJECT / f, newline="", encoding="utf-8") as fh:
            for r in csv.DictReader(fh):
                out[(r.get("uniqueid") or "").strip()] = r
    return out


def _modes(wf):
    if isinstance(wf, dict):
        return {A._norm_mode(x) for x in (wf.get("checkBoxSelected") or []) if str(x).strip()}
    if isinstance(wf, list):
        return {A._norm_mode(x) for x in wf if str(x).strip()}
    if isinstance(wf, str) and wf.strip():
        try:
            return {A._norm_mode(x) for x in (json.loads(wf).get("checkBoxSelected") or [])}
        except (ValueError, AttributeError):
            return {wf.strip()}
    return set()


def qc_windows(raw_row):
    """Window verdicts from the QC pass (unprefixed `timeline` column)."""
    try:
        tl = json.loads(raw_row.get("timeline") or "[]")
    except ValueError:
        return None
    if not isinstance(tl, list):
        return None
    out = []
    for w in tl:
        if not isinstance(w, dict):
            continue
        acc = str(w.get("acceptWindowAsIs") or "").strip()
        out.append({"accept": acc, "modes": _modes(w.get("whatFailedTaskB")) if acc == "No" else set()})
    return out


def pct(k, n):
    return 100.0 * k / n if n else float("nan")


def by(recs, key):
    d = defaultdict(list)
    for r in recs:
        d[r[key]].append(r)
    return d


def clip_index(recs):
    clips = sorted({r["clip"] for r in recs})
    return clips, {c: i for i, c in enumerate(clips)}


def bootstrap_draws(n_clips, B, seed):
    return np.random.default_rng(seed).integers(0, n_clips, size=(B, n_clips))

